Lurking Variable Detection via Dimensional Analysis

Lurking variables represent hidden information, and preclude a full understanding of phenomena of interest. Detection is usually based on serendipity -- visual detection of unexplained, systematic variation. However, these approaches are doomed to fail if the lurking variables do not vary. In this article, we address these challenges by introducing formal hypothesis tests for the presence of lurking variables, based on Dimensional Analysis. These procedures utilize a modified form of the Buckingham Pi theorem to provide structure for a suitable null hypothesis. We present analytic tools for reasoning about lurking variables in physical phenomena, construct procedures to handle cases of increasing complexity, and present examples of their application to engineering problems. The results of this work enable algorithm-driven lurking variable detection, complementing a traditionally inspection-based approach.

==> anc/frac_pipe_raw.r_Ie1,2,3,4,5_Ip_sfac2.00.tex <==
\begin{tabular}{@{}llll@{}}
\toprule
$n$ & \multicolumn{3}{c}{$\tau$} \\
\cmidrule(lr){2-4}
% latex table generated in R 3.4.1 by xtable 1.8-2 package
% Tue Oct 24 09:24:41 2017
 & 0 & 100 & 500 \\
  \midrule
    5 & 0.02 & 0.02 & 0.02 \\
   50 & 0.03 & 0.02 & 0.03 \\
  100 & 0.03 & 0.03 & 0.03 \\
  200 & 0.04 & 0.03 & 0.03 \\
  400 & 0.03 & 0.04 & 0.03 \\
  800 & 0.04 & 0.04 & 0.03 \\
  1600 & 0.04 & 0.04 & 0.04 \\
  3200 & 0.04 & 0.05 & 0.04 \\
  6400 & 0.05 & 0.04 & 0.04 \\
  \bottomrule
\end{tabular}


==> anc/frac_pipe_raw.r_Ie1,2,3,4_Ip_sfac2.00.tex <==
\begin{tabular}{@{}llll@{}}
\toprule
$n$ & \multicolumn{3}{c}{$\tau$} \\
\cmidrule(lr){2-4}
% latex table generated in R 3.4.1 by xtable 1.8-2 package
% Tue Oct 24 09:25:04 2017
 & 0 & 100 & 500 \\
  \midrule
    5 & 0.03 & 0.03 & 0.03 \\
   50 & 0.04 & 0.04 & 0.03 \\
  100 & 0.06 & 0.05 & 0.03 \\
  200 & 0.09 & 0.06 & 0.03 \\
  400 & 0.16 & 0.11 & 0.04 \\
  800 & 0.35 & 0.18 & 0.04 \\
  1600 & 0.64 & 0.28 & 0.04 \\
  3200 & 0.93 & 0.42 & 0.05 \\
  6400 & 1.00 & 0.59 & 0.06 \\
  \bottomrule
\end{tabular}


==> anc/frac_two_fluid_raw.r_Ie1,2,3,4,5,6,7_Ip_sfac6.00.tex <==
\begin{tabular}{@{}llll@{}}
\toprule
$n$ & \multicolumn{3}{c}{$\tau$} \\
\cmidrule(lr){2-4}
% latex table generated in R 3.4.1 by xtable 1.8-2 package
% Tue Oct 24 09:24:06 2017
 & 0 & 0.5 & 1 \\
  \midrule
    5 & 0.02 & 0.02 & 0.01 \\
   50 & 0.03 & 0.04 & 0.05 \\
  100 & 0.03 & 0.04 & 0.05 \\
  200 & 0.04 & 0.05 & 0.04 \\
  400 & 0.04 & 0.05 & 0.05 \\
  800 & 0.05 & 0.04 & 0.05 \\
  1600 & 0.05 & 0.05 & 0.05 \\
  3200 & 0.05 & 0.05 & 0.04 \\
  6400 & 0.05 & 0.05 & 0.05 \\
  \bottomrule
\end{tabular}


==> anc/frac_two_fluid_raw.r_Ie1,2,3,4,6,7_Ip_sfac6.00.tex <==
\begin{tabular}{@{}llll@{}}
\toprule
$n$ & \multicolumn{3}{c}{$\tau$} \\
\cmidrule(lr){2-4}
% latex table generated in R 3.4.1 by xtable 1.8-2 package
% Tue Oct 24 09:24:28 2017
 & 0 & 0.5 & 1 \\
  \midrule
    5 & 0.02 & 0.03 & 0.02 \\
   50 & 0.04 & 0.04 & 0.05 \\
  100 & 0.04 & 0.04 & 0.05 \\
  200 & 0.04 & 0.05 & 0.05 \\
  400 & 0.05 & 0.04 & 0.05 \\
  800 & 0.05 & 0.05 & 0.05 \\
  1600 & 0.05 & 0.04 & 0.05 \\
  3200 & 0.06 & 0.05 & 0.05 \\
  6400 & 0.06 & 0.06 & 0.05 \\
  \bottomrule
\end{tabular}


==> anc/frac_two_fluid_raw.r_Ie1,2,3,5,6,7_Ip_sfac6.00.tex <==
\begin{tabular}{@{}llll@{}}
\toprule
$n$ & \multicolumn{3}{c}{$\tau$} \\
\cmidrule(lr){2-4}
% latex table generated in R 3.4.1 by xtable 1.8-2 package
% Tue Oct 24 09:24:24 2017
 & 0 & 0.5 & 1 \\
  \midrule
    5 & 0.01 & 0.02 & 0.02 \\
   50 & 0.04 & 0.05 & 0.05 \\
  100 & 0.05 & 0.05 & 0.05 \\
  200 & 0.07 & 0.07 & 0.05 \\
  400 & 0.13 & 0.08 & 0.07 \\
  800 & 0.23 & 0.12 & 0.08 \\
  1600 & 0.47 & 0.21 & 0.11 \\
  3200 & 0.79 & 0.40 & 0.17 \\
  6400 & 0.98 & 0.72 & 0.30 \\
  \bottomrule
\end{tabular}


==> anc/frac_two_fluid_raw.r_Ie1,2,5,6,7_Ip3_sfac6.00.tex <==
\begin{tabular}{@{}llll@{}}
\toprule
$n$ & \multicolumn{3}{c}{$\tau$} \\
\cmidrule(lr){2-4}
% latex table generated in R 3.4.1 by xtable 1.8-2 package
% Tue Oct 24 09:24:20 2017
 & 0 & 0.5 & 1 \\
  \midrule
    5 & 0.02 & 0.02 & 0.01 \\
   50 & 0.04 & 0.05 & 0.05 \\
  100 & 0.07 & 0.06 & 0.05 \\
  200 & 0.11 & 0.07 & 0.05 \\
  400 & 0.19 & 0.09 & 0.07 \\
  800 & 0.36 & 0.14 & 0.08 \\
  1600 & 0.66 & 0.24 & 0.11 \\
  3200 & 0.93 & 0.46 & 0.16 \\
  6400 & 1.00 & 0.75 & 0.30 \\
  \bottomrule
\end{tabular}


==> anc/hotelling_curves.r <==
## Clean up workspace
rm(list=ls())
## Load packages
library(MASS)     # For matrix algebra
library(progress) # CLI progress reporting
library(ggplot2)  # Plots
library(binom)    # Binomial CI
## source('datests.r') # Load the test functions

# Hotelling T-test

hotelling_t <- function(dataset){
  W_cov     <- var(dataset)
  k         <- ncol(dataset)
  n         <- nrow(dataset)
  xbar      <- apply(dataset, 2, mean)
  mubar     <- rep(0,k)
  dbar      <- xbar-mubar
  t2        <- n*dbar%*%solve(W_cov)%*%dbar
  Fstat     <- (n-k)*t2/((n-1)*k)
  pval      <- 1-pf(Fstat,k,n-k)
  return(pval)
}

## Script parameters
seed  <- 100
R     <- 5000  # Replications
alpha <- 0.05 # Desired confidence level

## --------------------------------------------------
## Load input script
## --------------------------------------------------

## Two fluid problem, raw
## -------------------------
file    <- 'two_fluid_raw.r'
## Ie <- 1:7; Ip <- c() # No lurking variables
## Ie <- c(1,2,5,6,7); Ip <- c(3) # Lurking outer viscosity, pinned inner thickness
## Ie <- c(1,2,3,5,6,7); Ip <- c() # Lurking outer viscosity
Ie <- c(1,2,3,4,6,7); Ip <- c() # Lurking inner viscosity
## Ie <- c(1,2,4,5,6,7); Ip <- c() # Lurking inner thickness

n.seq   <- 2 ^ (0:6) * 100
eps.seq <- c(0, 5e-1, 1e0)
sfac    <- 6
ylimits <- c(-1.5, 0)
## -------------------------

## Pipe flow problem
## -------------------------
## ## file    <- 'pipe_raw.r'
## Ie <- 1:5; Ip <- c() # No lurking variables
## Ie <- 1:4; Ip <- c() # Lurking roughness
## Ie <- 1:3; Ip <- c(4) # Lurking roughness, pinned viscosity

## n.seq   <- 2 ^ (0:6) * 100
## eps.seq <- c(0, 100, 500)
## sfac    <- 2.0
## ylimits <- c(-1.7, 0)
## -------------------------

## Some post processing
source(file)
Sigma <- diag(log.q.ul^2 / sfac)
Ih    <- Ia[-pmatch(Ie,Ia)]
l     <- dim(D)[1]

## --------------------------------------------------
## Begin test
## --------------------------------------------------
## Perform DR based on DA
D.e <- D[,Ie]
res <- qr(t(D.e))
r.e <- res$rank
V.e <- qr.Q(res,complete=TRUE)[,-(1:r.e)] # Basis for Pi subspace
## Non-dimensionalize, if necessary
if (!all(u==0)) {
    ## Compute non-dimensionalizing direction
    b.e = c(u,rep(0,dim(D.e)[2]-dim(D.e)[1]))
    A.e = rbind(D.e,t(V.e))
    v.e = solve(A.e,b.e)
} else {
    v.e = rep(0,length(Ie))
}
## Build pinned projector
D.p <- D[,Ip]
r.p <- qr(D.p)$rank
res <- qr(cbind(D.p,diag(l)))
W.tmp <- qr.Q(res,complete=TRUE)
if (r.p > 0) {
    W.p <- W.tmp[,-(1:r.p)]
} else {
    W.p <- W.tmp
}

## Ensemble of runs
time0 <- Sys.time()
pb    <- progress_bar$new(total = length(n.seq)*length(eps.seq))
df    <- data.frame(n = c(0), eps = c(0), p.val = c(0))
df.hotelling <- data.frame(n = c(0), eps = c(0), p.val = c(0))

for (n in n.seq) {
  for (eps in eps.seq) {
    for (iter in 1:R) {

      set.seed(seed)

        X.all      <- mvrnorm(n, mu = log.q.med, Sigma = Sigma)
        X.all[,Ih] <- t(matrix(rep(log.q.med[Ih],n), ncol=n, nrow=length(Ih)))
        F.all      <- flow(X.all)
        F.all      <- flow(X.all) + rnorm(n, 0, sd=eps) # Add noise
        F.all      <- c(F.all * exp(X.all[,Ie] %*% -v.e)) # Non-dimensionalize

        ## Exposed variables
        X.e        <- X.all[,Ie]
        ## Prepare samples
        S.e        <- scale(X.e, center = log.q.med[Ie], scale=log.q.sd[Ie]^2)
        samp       <- t(D.e %*% t(F.all * S.e))
        ## Project samples
        samp.proj  <- samp %*% W.p

        df.hotelling <- rbind(df.hotelling,
                              "iter" = c(n, eps, hotelling_t(samp.proj)))

        ## Iterate the seed
        seed = seed + 1
    }
    pb$tick()
  }
}

df.hotelling <- df.hotelling[-1,]
time1        <- Sys.time()

## Execution time
print( time1-time0 )

## Compute rejection fraction at given confidence level
df.frac <- data.frame(n = c(0), eps = c(0), p = c(0), p.lo = c(0), p.up = c(0))
for (ind.n in 1:length(n.seq)) {
    for (ind.eps in 1:length(eps.seq)) {
        p.tmp   <- subset(df.hotelling$p.val, df.hotelling$n==n.seq[ind.n])
        p.tmp   <- na.omit(subset(p.tmp, df.hotelling$eps==eps.seq[ind.eps]))
        c.tmp <- binom.confint(sum(p.tmp<alpha),length(p.tmp),methods='wilson')
        df.frac <- rbind(df.frac,
                         "iter" = c(n.seq[ind.n],
                                    eps.seq[ind.eps],
                                    c.tmp$mean,
                                    c.tmp$lower,
                                    c.tmp$upper))
    }
}
df.frac <- df.frac[-1,]

## Plot results
if (length(Ih)==0) {
    vlab = "log(Type 1 Error)"
} else {
    vlab = "log(Power)"
}


colors <- c("blue","red","green","yellow","cyan","magenta")
p <- ggplot(data=df.frac, aes(x=log10(n), y=log10(p), group=log10(eps), color=eps)) +
    geom_line() +
    geom_point(size=2, shape=21, fill="white") +
    geom_ribbon(data=df.frac,aes(ymin=log10(p.lo),ymax=log10(p.up)),alpha=0.3) +
    labs(color="Noise level", x="log(Samples)", y=vlab) +
    coord_cartesian(ylim=ylimits)
if (length(Ih)==0) {
    p <- p + geom_hline(yintercept=log10(alpha),
                        linetype="dashed",
                        color="black",
                        size=0.5)
}
print(p)

## Save figure
Ie.str <- paste(Ie,collapse=",")
Ip.str <- paste(Ip,collapse=",")
fname  <- paste("../../manuscript/images/curve_",file,
                "_Ie",Ie.str,
                "_Ip",Ip.str,
                sprintf("_sfac%.02f",sfac),
                ".png",sep="")
ggsave(fname)

## Save data
fname  <- paste("../../manuscript/data/df_",file,
                "_Ie",Ie.str,
                "_Ip",Ip.str,
                sprintf("_sfac%.02f",sfac),
                ".Rda",sep="")
save(df.hotelling,file=fname)


==> anc/numdef.sty <==
% Save file as: NUMDEF.STY             Source: FILESERV@SHSU.BITNET
%                    numdef.sty
                     %%%%%%%%%%

% Prefixing a macro definition with \num allows numbers at the end of
% the command name ( At first glance )

% eg:
% \num\def\x1{x one}
% \num\def\x2{x two}
% \num\newcommand{\y100}[1]{y one hundred, with argument #1}

%                   David Carlisle
%                   carlisle@uk.ac.man.cs

% NOTE: this is a LaTeX style option, but may be used with plain TeX.
%   \catcode`\@=11 \input numdef.sty \catcode`\@=12

% SEE NOTES AT END OF FILE
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\def\num@def#1{\def\num@name{#1}\edef\num@str{\string #1}%
  \expandafter\ifx\csname\num@str{*}\endcsname
                  \relax\num@start\fi\futurelet\next\num@d@f}%

\def\num@d@f{\ifx\next*\let\@tempa\num@defA
                \else\ifx\next\bgroup\let\@tempa\num@defB
                \else\let\@tempa\num@defC \fi\fi\@tempa}%

\newcount\num@count
\def\N{\number\num@count}%

\def\num@defA*{\def\num@{*}\num@def@}%
\def\num@defB#1{\let\num@=\N\num@count= #1 \num@def@}%
\def\num@defC{\let\num@=\N\afterassignment\num@def@\num@count= }%

\def\num@def@{\expandafter\num@define\csname\num@str{\num@}\endcsname}%

%%
\def\num#1#2{\let\num@define=#1\num@def#2}%
%%

\def\num@start{%
  \expandafter\ifx\num@name\@undefined\let\next\num@st@rt
  \else\def\next{\errmessage{numdef: \num@str\space is already defined}}%
  \fi\next}%

\def\num@st@rt{\expandafter\def\csname\num@str{*}\endcsname
    {\errmessage{numdef: \num@str\N\space is not defined}}%
 \expandafter\num@use\num@name}%

\def\num@use#1{\def#1{\edef\num@str{\string #1}\futurelet\@tempa\num@us@}}
\def\num@us@{%
  \ifx\@tempa\bgroup\let\next\num@useA\else\let\next\num@useB\fi\next}

\def\num@useA#1{\num@count= #1 \num@use@}%
\def\num@useB{\afterassignment\num@use@\num@count= }%
\def\num@use@{\expandafter\ifx\csname\num@str{\N}\endcsname\relax
  \def\num@{*}\else\let\num@=\N\fi\csname\num@str{\num@}\endcsname}%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\endinput

\num takes a liberal view of where to put { } pairs. In particular
the <number> and/or the command name may be surrounded by { }.

The token after \num must be a command for defining macros. If a \long
(or \outer) def is required, first define, eg, \def\ldef{\long\def} as
\num\long\def ... does NOT work.
All of the following definitions are equivalent:
\num\ldef\x10#1{x ten (#1)}              \num\ldef\x{10}#1{x ten (#1)}
\num\ldef\x{"A}#1{x ten (#1)}            \num\ldef\x'12#1{x ten (#1)}
\num\newcommand{\x10}[1]{x ten (#1)} \num\newcommand{\x{10}}[1]{x ten (#1)}

To use the macro defined via \num just type the name followed by the
<number>, optionally enclosed by { }.
eg   \x10{abc}   \x{10}{abc}  \X"A{abc}   all produce "x ten (abc)".
If the <number> is not surrounded by { }, the command name gobbles spaces

If there has not been a definition corresponding to the <number>, then a
default command is run, initially this produces an error message, but it
can be redefined using `*' instead of a <number> thus after one of the
above definitions \x2 would generate an error "\x2 is not defined"
If a default definition for \x<number> is required, use a definition
such as
\num\def\x*{the replacement text for x\N}
Here \N stands for the value of the <number>, so now \x2 expands to
"the replacement text for x2"
eg:
\num\def\poly1{degenerate case (n=1)} \num\def\poly2{degenerate case (n=2)}
\num\def\poly3{triangle}              \num\def\poly4{quadrilateral}
\num\def\poly*{$\N$-gon}

Note that this example could more easily be achieved by
\def\poly#1{\ifcase #1\or degenerate case (n=1) \or ...\else $#1$-gon\fi}

\num is only really useful if one needs to have an `array' of macros and
need to update the definition of one macro in the array without altering
the expansions of the others.

Warning, if you use the * form to define a macro with arguments, make sure
that any macro that might change the value of \N is kept local to a { } group
eg
\num\def\z1{NOW}   \num\def\y*#1{N is \N, #1\  N is \N}

\y3{\z1}  % produces "N is 3 NOW N is 1"  \z1 has made \N be 1
\y3{{\z1}}% produces "N is 3 NOW N is 3"  changes to \N are local to a group.


==> anc/pipe_raw.r <==
Re.c = 3e3;

## Define helper functions
re.fcn <- function(q) {
    ## {rho,u,d,mu,eps}
    return(q[1]*q[2]*q[3]/q[4])
}

f.lam <- function(q) {
    ## {rho,u,d,mu,eps}
    return(32./re.fcn(q))
}

colebrook <- function(q,f) {
    ## {rho,u,d,mu,eps}
    fs = sqrt(f); Re = re.fcn(q)
    return(1 + 2.*fs*log10(q[5]/3.6/q[3] + 2.51/Re/fs))
}

f.tur <- function(q) {
    res <- uniroot(function(f) colebrook(q,f), c(1e-5, 10))
    return( res$root )
}

flow.full <- function(q) {
    Re <- re.fcn(q)
    exp.w <- 0.5 * q[1] * q[2]^2 / q[3]
    if (Re < Re.c) {
        return(f.lam(q)*exp.w)
    } else {
        return(f.tur(q)*exp.w)
    }
}

flow<-function(dataset){
  flow.response<- rep(0,nrow(dataset))
  for(iter in 1:nrow(dataset)){
    flow.response[iter]<-flow.full(exp(dataset[iter,]))
  }
  return(flow.response)
}

## Define parameter bounds
q.lo <- c(1.0, 1.0e+2, 1.3, 1.0e-5, 1.0e-1) # Turbulent
q.hi <- c(1.4, 1.0e+3, 1.7, 1.5e-5, 1.5e-1)
## q.lo <- c(1.0, 0.4e-3, 1.3, 1.0e-5, 1.0e-3) # Laminar
## q.hi <- c(1.4, 0.4e-2, 1.7, 1.5e-5, 1.5e-3)

log.q.lo  <- log(q.lo)
log.q.hi  <- log(q.hi)
log.q.med <- 0.5*( log.q.hi + log.q.lo )
log.q.ul  <- log.q.hi - log.q.lo
log.q.sd  <- log.q.ul / 6
Sigma     <- diag(log.q.sd^2)

## Define dimension matrix
D <- matrix(0,3,5)
D[1,]<- c( 1, 0, 0, 1, 0) # Mass
D[2,]<- c(-3, 1, 1,-1, 1) # Length
D[3,]<- c( 0,-1, 0,-1, 0) # Time
Ia <- 1:5

## Define QoI dimensions
u <- c( 1,-2,-2)

## ## Sanity checks
## if (interactive()) {
##     Ie = c(1,2,3,4)
##     ## Perform DR based on DA
##     D.e <- D[,Ie]
##     res <- qr(t(D.e))
##     r.e <- res$rank
##     V.e <- qr.Q(res,complete=TRUE)[,-(1:r.e)] # Basis for Pi subspace
##     ## Compute non-dimensionalizing direction
##     if (!all(u==0)) {
##         b.e = c(u,rep(0,dim(D.e)[2]-dim(D.e)[1]))
##         A.e = rbind(D.e,t(V.e))
##         v.e = solve(A.e,b.e)
##     } else {
##         v.e = rep(0,length(Ie))
##     }

##     m  <- length(q.lo)
##     h  <- sqrt(.Machine$double.eps)
##     X  <- rbind( rep(0,m), diag(1,m) ) * h
##     Xi <- X + matrix( rep(log.q.med,m+1), m+1, m, byrow=TRUE )
##     F  <- flow(Xi)
##     F  <- c(F * exp(Xi[,Ie] %*% -v.e))
##     G  <- c()

##     for (i in 1 : length(q.lo)) {
##         G = c(G, (F[i+1]-F[1]) / h)
##     }
##     ud = D %*% G
## }


==> anc/shared.tex <==
\input{zachs_macros}
\usepackage{amsthm}
\usepackage{float}    % For [H] option
\usepackage{booktabs} % Better hrules for tables
\usepackage{mathabx}  % For \notperp
\usepackage{cleveref}
% Table formating
\renewcommand{\arraystretch}{1.2}

% Authors: full names plus addresses.
\author{
  Zachary del Rosario\thanks{Department of Aeronautics and Astronautics,
    Stanford University, Stanford, CA
    (zdr@stanford.edu.}
  \and
  Minyong Lee\thanks{Airbnb, San Francisco, CA
    (minyong@stanford.edu).}
  \and
  Gianluca Iaccarino\thanks{Department of Mechanical Engineering, Stanford, CA
    (jops@stanford.edu).}\footnotemark[3]
}

\usepackage{amsopn}
\DeclareMathOperator{\diag}{diag}

%% Nomeclature definitions
\newcommand{\var}{z} % Physical variables
\newcommand{\tar}{x} % Log-transformed variables
\newcommand{\qoi}{q} % Quantity of interest
\newcommand{\EX}{E}  % Exposed subscript
\newcommand{\LU}{L}  % Lurking subscript
\newcommand{\PI}{P}  % Pinned subscript
\newcommand{\nvar}{p} % Number of physical variables
\newcommand{\ndim}{d} % Number of physical dimensions
\newcommand{\rnk}{r} % Dimension matrix rank
%% Define remark environment
\newtheorem*{remark}{Remark}
%% Define theorem
\newtheorem{theorem}{Theorem}
%% Org-mode interoperability
\newcommand{\inlinelatex}[1]{#1}


==> anc/supplement.tex <==
\documentclass{article}
\input{shared}
\usepackage{xr-hyper}
\usepackage{hyperref}
%% \externaldocument{man}

\usepackage{listings}
\lstset{% setup listings
        language=R,% set programming language
        basicstyle=\small,% basic font style
        keywordstyle=\bfseries,% keyword style
        commentstyle=\ttfamily\itshape,% comment style
        numbers=left,% display line numbers on the left side
        numberstyle=\scriptsize,% use small line numbers
        numbersep=10pt,% space between line numbers and code
        tabsize=3,% sizes of tabs
        showstringspaces=false,% do not replace spaces in strings by a certain character
        captionpos=b,% positioning of the caption below
        breaklines=true,% automatic line breaking
        escapeinside={(*}{*)},% escaping to LaTeX
        extendedchars=false,% prohibit extended chars (chars of codes 128--255)
        literate={"}{{\texttt{"}}}1{<-}{{$\leftarrow$}}1{<<-}{{$\twoheadleftarrow$}}1
        {~}{{$\sim$}}1{<=}{{$\le$}}1{>=}{{$\ge$}}1{!=}{{$\neq$}}1{^}{{$^\wedge$}}1,% item to replace, text, length of chars
        alsoletter={.<-},% becomes a letter
        alsoother={$},% becomes other
        otherkeywords={!=, ~, $, *, \&, \%/\%, \%*\%, \%\%, <-, <<-, /},% other keywords
        deletekeywords={c}% remove keywords
}

\begin{document}

% --------------------------------------------------
\section{Rough Pipe Flow}
% --------------------------------------------------
This section provides details for the Rough Pipe Flow model. The qoi in this
system is the pressure loss $\Delta P$ over a section of pipe $L$. This is
usually stated in terms of the \emph{friction factor}, defined by
\cite{colebrook1937}

\begin{equation}
  f = \frac{\Delta P}{L}\frac{d_P}{\f12\rho_FU_F^2}.
\end{equation}

The behavior of $f$ with respect to the relevant predictors
$\{\rho_F,U_F,d_P,\mu_F,\epsilon_P\}$ is summarized in the Moody Diagram,
depicted in Figure \ref{fig:moody}.

\begin{figure}[!ht]
  \centering
  \includegraphics[width=0.65\textwidth]{./moody_diagram}
  \caption{Summary of qoi behavior for Rough Pipe Flow, in terms of the
    governing dimensionless quantities.}
  \label{fig:moody}
\end{figure}

Below a critical Reynolds number
$(Re_{d_P}\equiv\rho_FU_Fd_P/\mu_F\lessapprox3000)$ the qualitative fluid
behavior is laminar, and well-described by the Poiseuille
relation\cite{white2011}, given by

\begin{equation}\label{eq:poiseuille}
  f = \frac{32}{Re}.
\end{equation}

Above this transition point in $Re$, the flow becomes increasingly turbulent,
and is empirically modeled by the Colebrook equation,\cite{colebrook1937} given
by

\begin{equation}\label{eq:colebrook}
  \frac{1}{\sqrt{f}} = -2\log\left(\frac{R}{3.7} + \frac{2.51}{Re\sqrt{f}}\right),
\end{equation}

where $R=\epsilon_P/d_P$ is the relative roughness. For the Rough Pipe Flow
model, we specify all the input variables, determine $Re_{d_P}$, and select
either the Poiseuille or Colebrook equation to solve for $f$. We then
dimensionalize

\begin{equation}
  \frac{\Delta P}{L}=\frac{\f12\rho_FU_F^2}{d_P},
\end{equation}

to obtain the dimensional qoi. For cases where there are lurking variables, we
fix the appropriate variable to a nominal value and follow the same procedure.

% --------------------------------------------------
\section{Two-Fluid Flow}
% --------------------------------------------------
This section provides details for the Two-Fluid Flow model. It is a slight
variation on the classic Poiseuille model for laminar flow.

The Two Fluid problem is a simple model for pumping a heavily viscous fluid at
an applied pressure drop $\frac{\Delta P}{L}$. The concept is to quickly pump a
large volume of a highly viscous \emph{interior fluid}, with density $\rho_i$
and viscosity $\mu_i$. We shall achieve this by introducing an \emph{outer
  fluid} which is immiscible with the interior fluid, and which has properties
$\rho_o,\mu_o$. For simplicity, the geometry is assumed to be a channel which is
infinite in two dimensions (i.e. two infinite plates) bounding a gap of height
$H$.\footnote{One could re-derive a slightly more complicated model in a
  cylindrical pipe} The outer fluid is assumed to occupy the space near both
walls, and have thickness $h$. With the further assumption of steady,
incompressible, fully developed laminar flow, we arrive at the behavior depicted
in Figure \ref{fig:scheme}.

\begin{figure}[!ht]
  \centering
  \includegraphics[width=0.65\textwidth]{../images/channel_schematic}
  \caption{Two Fluid schematic.}
  \label{fig:scheme}
\end{figure}

Qualitatively, the outer fluid accounts for most of the variation in the
velocity profile, as it is less resistant to shear rate, as compared with the
interior fluid. This allows for a larger velocity in the interior fluid than
would otherwise be possible (at a given geometry and applied pressure). The
engineer's task is then to maximize the flow rate $Q$; we may compute $Q_d=Q/d$
via

\begin{equation}\label{eq:two-fluid-qoi}
  Q_d = -\f12\frac{\Delta P}{L}\frac{1}{\mu_i}\left[\f13((H-h)^2-h^3) - \f12H((H-h)^2-h^2) - \frac{\mu_o-\mu_i}{\mu_o}(h^2-hH)(H-2h)\right]
\end{equation}

The units on the (per-channel) flow rate are $[Q_d] = (0,2,-1)^T$, or $L^2/T$;
in SI units $m^2/s$. Equation \ref{eq:two-fluid-qoi} is the quantity evaluated
in our numerical studies in the primary manuscript. Note that
\eqref{eq:two-fluid-qoi} has no dependence on $\rho_i,\rho_o$; a naive study of
this problem might introduce such a dependence during the non-dimensionalization
phase. We demonstrate in the primary manuscript that this does not preclude
lurking variable detection.

\subsection{Derivation}
One may regard this system as a slight elaboration on Poiseuille flow. Let $\mU
= (u,v,w)^T$ be the vector of velocity components, let $P$ be the space-varying
pressure field, and let $\rho,\mu$ be the (constant) fluid density and
viscosity. Let $\nabla$ denote the gradient with respect to three spatial
variables, and recall that the governing equations for incompressible flow are

\begin{equation}
  \begin{aligned}
    \nabla\cdot\mU &= 0,\\
    \rho\frac{\partial\mU}{\partial t} + \rho\mU\cdot\nabla\mU + \nabla P - \mu\nabla^2\mU &= 0,
  \end{aligned}
\end{equation}

which are continuity and conservation of momentum, respectively. We apply the no
slip condition at the boundaries, i.e.

\begin{equation}
  \begin{aligned}
    \mU(x,y=0,z) &= 0, \\
    \mU(x,y=H,z) &= 0.
  \end{aligned}
\end{equation}

Note that there are effectively three regions within the fluid; one inner flow
at $h\leq y\leq H-h$, and two outer flows $0\leq y\leq h$ and $H-h\leq y\leq H$.
Use the subscript to denote properties belonging to either the outer $(\mU_o)$
or inner $(\mU_i)$ fluid.

Note that steady flow implies that $\frac{\partial\mU}{\partial t} = 0$, and
that both velocity and shear stress \emph{match} across the two fluid interface.
A velocity discontinuity would lead to a Kelvin-Helmholtz instability, which
without surface tension is unstable at all velocities -- such a dynamical
procedure would certaintly violate steady flow. A lack of shear matching would
be equivalent to an unbalanced force, which would lead to acceleration of the
fluid.

The standard Poiseuille conclusions also apply; steady flow implies no velocity
gradients in $x$ or $z$, as such gradients would lead to dynamical behavior. All
these conclusions lead to additional boundary conditions

\begin{equation}
  \begin{aligned}
    \mU(x,y=h,z)_o &= \mU(x,y=h,z)_i, \\
    \mU(x,y=H-h,z)_o &= \mU(x,y=H-h,z)_i, \\
    \left.\mu_o\frac{\partial u_o}{\partial y}\right|_{x,y=h,z} &= -\left.\mu_i\frac{\partial u_i}{\partial y}\right|_{x,y=h,z}, \\
    \left.\mu_o\frac{\partial u_o}{\partial y}\right|_{x,y=H-h,z} &= -\left.\mu_i\frac{\partial u_i}{\partial y}\right|_{x,y=H-h,z},
  \end{aligned}
\end{equation}

and a simplification of the governing equations

\begin{equation}
  \begin{aligned}
    \frac{\partial v}{\partial y} &= 0, \\
    \frac{\partial P}{\partial x} - \mu\frac{\partial^2 u}{\partial y^2} &= 0,
  \end{aligned}
\end{equation}

which hold in all three regions, with the proper subscripts. From the continuity
equation, we may conclude $v(x,y,z)=0$ everywhere, which we have applied in
simplifying the momentum equation. Note that the density dependence drops in
momentum, leaving us with the pressure gradient balancing viscous forces. Due to
steady flow, we set\footnotemark $\frac{\partial P}{\partial x} = -\frac{\Delta
  P}{L}$, i.e. a pressure gradient constant across the domain. In classical
Poiseuille flow, the above results in a parabolic velocity profile, where the
curvature is set by the applied pressure gradient. In our problem, we will
arrive at a piecewise parabola. Integrate momentum twice in all domains to
obtain \footnotetext{The negative sign is for convenience; we usually have a
  pressure \emph{drop}; with this notation we may fix positive values of
  $\frac{\Delta P}{L}$}

\begin{equation}
  \begin{aligned}
    u_o &= -\f12\frac{\Delta P}{L}\frac{1}{\mu_o} y^2 + c_{o,1} y + c_{o,2}, \\
    u_i &= -\f12\frac{\Delta P}{L}\frac{1}{\mu_i} y^2 + c_{i,1} y + c_{i,2}.
  \end{aligned}
\end{equation}

Apply the boundary conditions to fix the constants of integration. Finally,
compute

\begin{equation}
  Q_d \equiv \int_h^{H-h} u_i(y)\,dy.
\end{equation}

Note that $[u_i]=L/T$ and $[dy]=L$, thus $[Q]=L^2/T$. This is not the volumetric
flow rate, but rather the volumetric flow rate per unit channel depth.

\newpage
% --------------------------------------------------
\section{Result Tables}
% --------------------------------------------------
The following are tables of mean Type I error / power for the numerical
experiments reported in the primary manuscript. These are presented to aid in
determining precise values, which are difficult to read on the more visual
presentation of the same results.

\begin{figure}[!ht]
\begin{minipage}{0.49\textwidth}
	\centering
  	\input{./frac_pipe_raw.r_Ie1,2,3,4,5_Ip_sfac2.00.tex}
\end{minipage} %
\begin{minipage}{0.49\textwidth}
	\centering
  	\input{./frac_pipe_raw.r_Ie1,2,3,4_Ip_sfac2.00.tex}
\end{minipage}
\caption{Rough Pipe Flow Type I error (left) and power (right). Pipe roughness
  $\epsilon_P$ is witheld as the lurking variable in the case depicted by the
  right table.}
\label{fig:rough-pipe-tab}
\end{figure}

\begin{figure}[!ht]
\begin{minipage}{0.49\textwidth}
	\centering
  	\input{./frac_two_fluid_raw.r_Ie1,2,3,4,5,6,7_Ip_sfac6.00.tex}
\end{minipage} %
\begin{minipage}{0.49\textwidth}
	\centering
  	\input{./frac_two_fluid_raw.r_Ie1,2,3,4,6,7_Ip_sfac6.00.tex}
\end{minipage}
\caption{Two-Fluid Flow Type I error (left) and power (right). The inner flow
  variables $\rho_i,\mu_i$ are witheld as lurking variables in the case depicted
  by the right table.}
\label{fig:two-fluid-tab-1}
\end{figure}

\begin{figure}[!ht]
\begin{minipage}{0.49\textwidth}
	\centering
  	\input{./frac_two_fluid_raw.r_Ie1,2,3,5,6,7_Ip_sfac6.00.tex}
\end{minipage} %
\begin{minipage}{0.49\textwidth}
	\centering
  	\input{./frac_two_fluid_raw.r_Ie1,2,5,6,7_Ip3_sfac6.00.tex}
\end{minipage}
\caption{Two-Fluid Flow Type I power without (left) and with (right) a pinned
  variable. In the left case, the outer viscosity is lurking, while the right
  case is the same but with the inner thickness pinned.}
\label{fig:two-fluid-tab-2}
\end{figure}

\newpage
% --------------------------------------------------
\section{Source Code}
% --------------------------------------------------
This section has all code necessary to reproduce the figures in the primary
manuscript.

\subsection{Driving script}
The following is the contents of the file \lstinline!hotelling_curves.r!. This
top-level script is used to draw samples and perform the hypothesis test.
Different cases are selected by selectively uncommenting lines in the file.

\lstinputlisting{./hotelling_curves.r}

\subsection{Model definitions}
This following are the definitions of the computer models used for numerical
experiments. Both files consist of an implementation of the qoi function,
Dimensional Analysis information (Dimension matrices and dimensions for the
qoi), and sampling distribution parameters $\vec{\mu_E},\m\Sigma_E$. Both files must
be in the same directory as \lstinline!hotelling_curves.r!.

The following is the contents of \lstinline!pipe_raw.r!.

\lstinputlisting{./pipe_raw.r}

The following is the contents of \lstinline!two_fluid_raw.r!.

\lstinputlisting{./two_fluid_raw.r}

\bibliographystyle{plain}
\bibliography{man}

\end{document}


==> anc/two_fluid_raw.r <==
## Define test problem
flow_full <- function(q) {
  ##
  ## Two-Fluid Flow Rate
  ## Zachary del Rosario, May 2017
  ##
  ## Description
  ##
  ##
  ## Physical parameter list
  ## 1  dP    = applied pressure [Pa/m]
  ## 2  h     = outer fluid thickness [m]
  ## 3  H     = inner fluid thickness [m]
  ## 4  mu_o  = outer fluid viscosity [Pa*s]
  ## 5  mu_i  = inner fluid viscosity [Pa*s]
  ## 6  rho_o = outer fluid density [kg/m^3]
  ## 7  rho_i = inner fluid density [kg/m^3]
  ##
  ## Usage
  ##    y <- flow_full(q)
  ## Arguments
  ##    q = c(dP, h, H, mu_o, mu_i, rho_o, rho_i) (Input parameters)
  ## Returns
  ##    y = dimensionless flow rate

  ## Non-dimensionalizing factor
  ## v = c(0.18750, 0.28125, 0.28125, 0.31250, 0.31250,-0.40625,-0.40625)
  v = rep(0,7)

  ## Evaluate the model
  y = -0.5*q[1]^(1-v[1])*q[2]^(-v[2])*q[3]^(-v[3])*q[4]^(-v[4]) *
    q[5]^(-1-v[5])*q[6]^(-v[6])*q[7]^(-v[7]) *
    ( ((q[3]-q[2])^3-q[2]^3)/3. - q[3]*((q[3]-q[2])^2-q[2]^2)/2. -
        (q[4]-q[5])/q[4] * (q[2]^2-q[3]*q[2])*(q[3]-2*q[2]) )
  return(y)
}

flow<-function(dataset){
  flow_response<- rep(0,nrow(dataset))
  for(iter in 1:nrow(dataset)){
    flow_response[iter]<-flow_full(exp(dataset[iter,]))
  }
  return(flow_response)
}

## Define parameter bounds
q.lo <- c(1.0,0.1,1.0,1e0,4e1,1e0,4e0)
q.hi <- c(8.0,0.3,2.0,2e0,5e1,2e0,5e0)

log.q.lo  <-  log(q.lo)
log.q.hi  <-  log(q.hi)
log.q.med <- 0.5*( log.q.hi + log.q.lo )
log.q.ul  <- log.q.hi - log.q.lo
log.q.sd  <- log.q.ul / 6
Sigma     <- diag(log.q.sd^2)

## Define dimension matrix
D <- matrix(0,3,7)
D[1,]<- c(1,0,0,1,1,1,1)
D[2,]<- c(-2,1,1,-1,-1,-3,-3)
D[3,]<- c(-2,0,0,-1,-1,0,0)
Ia <- 1 : 7

## Define QoI dimensions
u <- c(0,2,-1)


==> anc/zachs_macros.tex <==
% Zach del Rosario's LaTeX macros (zdelrosario@outlook.com)
% Inspired by Paul Constantine, Art Owen
% Thanks to David Carlisle for writing the numdef package,
%    which makes the fraction definitions possible!

% Use \input{zachs_macros} in preamble of a latex document

% --------------------------------------------------
% Use some package dependencies
% --------------------------------------------------
\usepackage{amsmath}  % for \boldsymbol, etc.
\usepackage{amsfonts} % for \mathbb, etc.
\usepackage{scalerel,stackengine} % for \reallywidehat{}
\usepackage{graphicx} % for \includegraphics
\usepackage{caption}  % for captioning
\usepackage{mathtools}% for \ceil and \floor
\usepackage{forest}   % for forest environment

% --------------------------------------------------
% Figures and tables
% --------------------------------------------------
% Could use as-is; better for pattern matching

% Image Macro: \img{filename}{caption}
\newcommand{\img}[2]{
	\begin{figure}[H]
	\centering
	\includegraphics[width=0.6\textwidth]{../images/#1}   % first argument is the file
	\caption{#2}                  % second argument is caption
	\label{fig:#1}                % generate label from first argument
	\end{figure} }

% Double Image Macro: \img{file1}{file2}{caption1}{caption2}
\newcommand{\imgtwo}[4]{
	\begin{figure}
	\centering
	\begin{minipage}{.5\textwidth}
		\centering
		\includegraphics[width=0.9\linewidth]{../images/#1}
		\captionof{figure}{#3}
		\label{fig:#1}
	\end{minipage}%
	\begin{minipage}{.5\textwidth}
		\centering
		\includegraphics[width=0.9\linewidth]{../images/#2}
		\captionof{figure}{#4}
		\label{fig:#2}
	\end{minipage}
	\end{figure}
}

% Table Macro: \tab{filename}{caption}
\newcommand{\tab}[2]{
	\begin{table}[H]
	\centering
	\input{#1} 	% first argument is filename
	\caption{#2} 			% second argument is caption
	\label{tab:#1} 			% generate label from filename
	\end{table}
}

% --------------------------------------------------
% Common sets
% --------------------------------------------------
% Lovingly ripped from Art Owen
\def\reals{\mathbb{R}} % Real number symbol
\def\integers{\mathbb{Z}} % Integer symbol
\def\rationals{\mathbb{Q}} % Rational numbers
\def\naturals{\mathbb{N}} % Natural numbers
\def\complex{\mathbb{C}} % Complex numbers
% With exponent
\def\R#1{\mathbb{R}^{#1}}
\def\Z#1{\mathbb{Z}^{#1}}
\def\Q#1{\mathbb{Q}^{#1}}
\def\N#1{\mathbb{N}^{#1}}
\def\C#1{\mathbb{C}^{#1}}

% --------------------------------------------------
% Vectors and Matrices
% --------------------------------------------------
% Vector symbol macros
\newcommand{\vsym}[1]{\boldsymbol{#1}}
\def\v#1{\vsym{#1}} % \v{x} for vector symbol
% Quick letter vectors
\newcommand{\va}{\boldsymbol{a}}
\newcommand{\vb}{\boldsymbol{b}}
\newcommand{\vc}{\boldsymbol{c}}
\newcommand{\vd}{\boldsymbol{d}}
\newcommand{\ve}{\boldsymbol{e}}
\newcommand{\vf}{\boldsymbol{f}}
\newcommand{\vg}{\boldsymbol{g}}
\newcommand{\vh}{\boldsymbol{h}}
\newcommand{\vi}{\boldsymbol{i}}
\newcommand{\vj}{\boldsymbol{j}}
\newcommand{\vk}{\boldsymbol{k}}
\newcommand{\vl}{\boldsymbol{l}}
\newcommand{\vm}{\boldsymbol{m}}
\newcommand{\vn}{\boldsymbol{n}}
\newcommand{\vo}{\boldsymbol{o}}
\newcommand{\vp}{\boldsymbol{p}}
\newcommand{\vq}{\boldsymbol{q}}
\newcommand{\vr}{\boldsymbol{r}}
\newcommand{\vs}{\boldsymbol{s}}
\newcommand{\vt}{\boldsymbol{t}}
\newcommand{\vu}{\boldsymbol{u}}
\newcommand{\vv}{\boldsymbol{v}}
\newcommand{\vw}{\boldsymbol{w}}
\newcommand{\vx}{\boldsymbol{x}}
\newcommand{\vy}{\boldsymbol{y}}
\newcommand{\vz}{\boldsymbol{z}}

% Tilde shortcut
\newcommand{\tl}[1]{\tilde{#1}}
% Vector symbol + tilde macros
\newcommand{\vta}{\tilde{\boldsymbol{a}}}
\newcommand{\vtb}{\tilde{\boldsymbol{b}}}
\newcommand{\vtc}{\tilde{\boldsymbol{c}}}
\newcommand{\vtd}{\tilde{\boldsymbol{d}}}
\newcommand{\vte}{\tilde{\boldsymbol{e}}}
\newcommand{\vtf}{\tilde{\boldsymbol{f}}}
\newcommand{\vtg}{\tilde{\boldsymbol{g}}}
\newcommand{\vth}{\tilde{\boldsymbol{h}}}
\newcommand{\vti}{\tilde{\boldsymbol{i}}}
\newcommand{\vtj}{\tilde{\boldsymbol{j}}}
\newcommand{\vtk}{\tilde{\boldsymbol{k}}}
\newcommand{\vtl}{\tilde{\boldsymbol{l}}}
\newcommand{\vtm}{\tilde{\boldsymbol{m}}}
\newcommand{\vtn}{\tilde{\boldsymbol{n}}}
\newcommand{\vto}{\tilde{\boldsymbol{o}}}
\newcommand{\vtp}{\tilde{\boldsymbol{p}}}
\newcommand{\vtq}{\tilde{\boldsymbol{q}}}
\newcommand{\vtr}{\tilde{\boldsymbol{r}}}
\newcommand{\vts}{\tilde{\boldsymbol{s}}}
\newcommand{\vtt}{\tilde{\boldsymbol{t}}}
\newcommand{\vtu}{\tilde{\boldsymbol{u}}}
\newcommand{\vtv}{\tilde{\boldsymbol{v}}}
\newcommand{\vtw}{\tilde{\boldsymbol{w}}}
\newcommand{\vtx}{\tilde{\boldsymbol{x}}}
\newcommand{\vty}{\tilde{\boldsymbol{y}}}
\newcommand{\vtz}{\tilde{\boldsymbol{z}}}

% Vector symbol + hat macros
\newcommand{\vha}{\hat{\boldsymbol{a}}}
\newcommand{\vhb}{\hat{\boldsymbol{b}}}
\newcommand{\vhc}{\hat{\boldsymbol{c}}}
\newcommand{\vhd}{\hat{\boldsymbol{d}}}
\newcommand{\vhe}{\hat{\boldsymbol{e}}}
\newcommand{\vhf}{\hat{\boldsymbol{f}}}
\newcommand{\vhg}{\hat{\boldsymbol{g}}}
\newcommand{\vhh}{\hat{\boldsymbol{h}}}
\newcommand{\vhi}{\hat{\boldsymbol{i}}}
\newcommand{\vhj}{\hat{\boldsymbol{j}}}
\newcommand{\vhk}{\hat{\boldsymbol{k}}}
\newcommand{\vhl}{\hat{\boldsymbol{l}}}
\newcommand{\vhm}{\hat{\boldsymbol{m}}}
\newcommand{\vhn}{\hat{\boldsymbol{n}}}
\newcommand{\vho}{\hat{\boldsymbol{o}}}
\newcommand{\vhp}{\hat{\boldsymbol{p}}}
\newcommand{\vhq}{\hat{\boldsymbol{q}}}
\newcommand{\vhr}{\hat{\boldsymbol{r}}}
\newcommand{\vhs}{\hat{\boldsymbol{s}}}
\newcommand{\vht}{\hat{\boldsymbol{t}}}
\newcommand{\vhu}{\hat{\boldsymbol{u}}}
\newcommand{\vhv}{\hat{\boldsymbol{v}}}
\newcommand{\vhw}{\hat{\boldsymbol{w}}}
\newcommand{\vhx}{\hat{\boldsymbol{x}}}
\newcommand{\vhy}{\hat{\boldsymbol{y}}}
\newcommand{\vhz}{\hat{\boldsymbol{z}}}

% Matrix symbol
\newcommand{\msym}[1]{\boldsymbol{#1}}
\def\m#1{\msym{#1}} % short-shortcut

\newcommand{\mA}{\boldsymbol{A}}
\newcommand{\mB}{\boldsymbol{B}}
\newcommand{\mC}{\boldsymbol{C}}
\newcommand{\mD}{\boldsymbol{D}}
\newcommand{\mE}{\boldsymbol{E}}
\newcommand{\mF}{\boldsymbol{F}}
\newcommand{\mG}{\boldsymbol{G}}
\newcommand{\mH}{\boldsymbol{H}}
\newcommand{\mI}{\boldsymbol{I}}
\newcommand{\mJ}{\boldsymbol{J}}
\newcommand{\mK}{\boldsymbol{K}}
\newcommand{\mL}{\boldsymbol{L}}
\newcommand{\mM}{\boldsymbol{M}}
\newcommand{\mN}{\boldsymbol{N}}
\newcommand{\mO}{\boldsymbol{O}}
\newcommand{\mP}{\boldsymbol{P}}
\newcommand{\mQ}{\boldsymbol{Q}}
\newcommand{\mR}{\boldsymbol{R}}
\newcommand{\mS}{\boldsymbol{S}}
\newcommand{\mT}{\boldsymbol{T}}
\newcommand{\mU}{\boldsymbol{U}}
\newcommand{\mV}{\boldsymbol{V}}
\newcommand{\mW}{\boldsymbol{W}}
\newcommand{\mX}{\boldsymbol{X}}
\newcommand{\mY}{\boldsymbol{Y}}
\newcommand{\mZ}{\boldsymbol{Z}}

% Tilde over letter
\newcommand{\tla}{\tilde{a}}
\newcommand{\tlb}{\tilde{b}}
\newcommand{\tlc}{\tilde{c}}
\newcommand{\tld}{\tilde{d}}
\newcommand{\tle}{\tilde{e}}
\newcommand{\tlf}{\tilde{f}}
\newcommand{\tlg}{\tilde{g}}
\newcommand{\tlh}{\tilde{h}}
\newcommand{\tli}{\tilde{i}}
\newcommand{\tlj}{\tilde{j}}
\newcommand{\tlk}{\tilde{k}}
\newcommand{\tll}{\tilde{l}}
\newcommand{\tlm}{\tilde{m}}
\newcommand{\tln}{\tilde{n}}
\newcommand{\tlo}{\tilde{o}}
\newcommand{\tlp}{\tilde{p}}
\newcommand{\tlq}{\tilde{q}}
\newcommand{\tlr}{\tilde{r}}
\newcommand{\tls}{\tilde{s}}
\newcommand{\tlt}{\tilde{t}}
\newcommand{\tlu}{\tilde{u}}
\newcommand{\tlv}{\tilde{v}}
\newcommand{\tlw}{\tilde{w}}
\newcommand{\tlx}{\tilde{x}}
\newcommand{\tly}{\tilde{y}}
\newcommand{\tlz}{\tilde{z}}

% Caligraphic symbol
\def\c#1{\mathcal{#1}} % short-shortcut

\newcommand{\cA}{\mathcal{A}}
\newcommand{\cB}{\mathcal{B}}
\newcommand{\cC}{\mathcal{C}}
\newcommand{\cD}{\mathcal{D}}
\newcommand{\cE}{\mathcal{E}}
\newcommand{\cF}{\mathcal{F}}
\newcommand{\cG}{\mathcal{G}}
\newcommand{\cH}{\mathcal{H}}
\newcommand{\cI}{\mathcal{I}}
\newcommand{\cJ}{\mathcal{J}}
\newcommand{\cK}{\mathcal{K}}
\newcommand{\cL}{\mathcal{L}}
\newcommand{\cM}{\mathcal{M}}
\newcommand{\cN}{\mathcal{N}}
\newcommand{\cO}{\mathcal{O}}
\newcommand{\cP}{\mathcal{P}}
\newcommand{\cQ}{\mathcal{Q}}
\newcommand{\cR}{\mathcal{R}}
\newcommand{\cS}{\mathcal{S}}
\newcommand{\cT}{\mathcal{T}}
\newcommand{\cU}{\mathcal{U}}
\newcommand{\cV}{\mathcal{V}}
\newcommand{\cW}{\mathcal{W}}
\newcommand{\cX}{\mathcal{X}}
\newcommand{\cY}{\mathcal{Y}}
\newcommand{\cZ}{\mathcal{Z}}
% --------------------------------------------------
% Common probability symbols
% --------------------------------------------------
% Lovingly ripped from Art Owen
\newcommand{\mrm}{\mathrm}
\def\E{\mathbb{E}} % Expectation symbol
\def\Earg#1{\E\left[{#1}\right]}
\def\Esubarg#1#2{\E_{#1}\left[{#2}\right]}
\def\P{\mathbb{P}} % Probability symbol
\def\Parg#1{\P\left({#1}\right)}
\def\Psubarg#1#2{\P_{#1}\left[{#2}\right]}
\def\Cov{\mrm{Cov}} % Covariance symbol
\def\Covarg#1{\Cov\left[{#1}\right]}
\def\Covsubarg#1#2{\Cov_{#1}\left[{#2}\right]}
\newcommand{\family}{\mathcal{P}} % probability family / statistical model
\newcommand{\iid}{\stackrel{\mathrm{iid}}{\sim}}
\newcommand{\ind}{\stackrel{\mathrm{ind}}{\sim}}
\def\V{\mathrm{V}} % Variance symbol

% --------------------------------------------------
% Misc
% --------------------------------------------------
% Angle bracket average
\newcommand{\avg}[1]{\left\langle#1\right\rangle}

% Floor and ceiling
% http://tex.stackexchange.com/questions/118173/how-to-write-ceil-and-floor-in-latex
\DeclarePairedDelimiter\ceil{\lceil}{\rceil}
\DeclarePairedDelimiter\floor{\lfloor}{\rfloor}

% Comical & useful reallywidehat
\stackMath
\newcommand\reallywidehat[1]{%
\savestack{\tmpbox}{\stretchto{%
  \scaleto{%
    \scalerel*[\widthof{\ensuremath{#1}}]{\kern-.6pt\bigwedge\kern-.6pt}%
    {\rule[-\textheight/2]{1ex}{\textheight}}%WIDTH-LIMITED BIG WEDGE
  }{\textheight}%
}{0.5ex}}%
\stackon[1pt]{#1}{\tmpbox}%
}

% Comical & useful reallywideparen
\newcommand\reallywideparen[1]{%
\begin{array}{c}
\stretchto{
  \scaleto{
    \scalerel*[\widthof{#1}]{\frown}
    {\rule[-\textheight/2]{1ex}{\textheight}} %WIDTH-LIMITED BIG WEDGE
  }{1.25\textheight} % THIS STRETCHES THE WEDGE A LITTLE EXTRA WIDE
}{0.5ex}\\           % THIS SQUEEZES THE WEDGE TO 0.5ex HEIGHT
#1\\                   % THIS STACKS THE WEDGE ATOP THE ARGUMENT
\rule{0ex}{.01ex}
\end{array}
}
% Useful for debugging; prints to document whether command has been defined already
% Via: http://tex.stackexchange.com/questions/30483/how-can-i-check-in-latex-or-plain-tex-whether-a-command-exists-by-name
\newcommand{\checkfor}[1]{%
  \ifcsname#1\endcsname%
    ... command '#1' exists ...%
  \else%
    ... command '#1' does not exist ...%
  \fi%
}

% Use a forest environment to depict a directory tree
% https://tex.stackexchange.com/questions/5073/making-a-simple-directory-tree
\newcommand{\ftree}[1]{%
\begin{forest}
for tree={
    font=\ttfamily,
    grow'=0,
    child anchor=west,
    parent anchor=south,
    anchor=west,
    calign=first,
    edge path={
      \noexpand\path [draw, \forestoption{edge}]
      (!u.south west) +(7.5pt,0) |- node[fill,inner sep=1.25pt] {} (.child anchor)\forestoption{edge label};
    },
    before typesetting nodes={
      if n=1
        {insert before={[,phantom]}}
        {}
    },
    fit=band,
    before computing xy={l=15pt},
  }%
  #1%
\end{forest}
}

% --------------------------------------------------
% Fractions
% --------------------------------------------------
\usepackage{numdef}   % prefixing with \num allows numbers at end of \newcommand name
\num\newcommand{\f12}{\frac{1}{2}}
\num\newcommand{\f13}{\frac{1}{3}}
\num\newcommand{\f14}{\frac{1}{4}}
\num\newcommand{\f15}{\frac{1}{5}}
\num\newcommand{\f16}{\frac{1}{6}}
\num\newcommand{\f17}{\frac{1}{7}}
\num\newcommand{\f18}{\frac{1}{8}}
\num\newcommand{\f19}{\frac{1}{9}}

\num\newcommand{\f22}{\frac{2}{2}}
\num\newcommand{\f23}{\frac{2}{3}}
\num\newcommand{\f24}{\frac{2}{4}}
\num\newcommand{\f25}{\frac{2}{5}}
\num\newcommand{\f26}{\frac{2}{6}}
\num\newcommand{\f27}{\frac{2}{7}}
\num\newcommand{\f28}{\frac{2}{8}}
\num\newcommand{\f29}{\frac{2}{9}}

\num\newcommand{\f32}{\frac{3}{2}}
\num\newcommand{\f33}{\frac{3}{3}}
\num\newcommand{\f34}{\frac{3}{4}}
\num\newcommand{\f35}{\frac{3}{5}}
\num\newcommand{\f36}{\frac{3}{6}}
\num\newcommand{\f37}{\frac{3}{7}}
\num\newcommand{\f38}{\frac{3}{8}}
\num\newcommand{\f39}{\frac{3}{9}}

\num\newcommand{\f42}{\frac{4}{2}}
\num\newcommand{\f43}{\frac{4}{3}}
\num\newcommand{\f44}{\frac{4}{4}}
\num\newcommand{\f45}{\frac{4}{5}}
\num\newcommand{\f46}{\frac{4}{6}}
\num\newcommand{\f47}{\frac{4}{7}}
\num\newcommand{\f48}{\frac{4}{8}}
\num\newcommand{\f49}{\frac{4}{9}}

\num\newcommand{\f52}{\frac{5}{2}}
\num\newcommand{\f53}{\frac{5}{3}}
\num\newcommand{\f54}{\frac{5}{4}}
\num\newcommand{\f55}{\frac{5}{5}}
\num\newcommand{\f56}{\frac{5}{6}}
\num\newcommand{\f57}{\frac{5}{7}}
\num\newcommand{\f58}{\frac{5}{8}}
\num\newcommand{\f59}{\frac{5}{9}}

\num\newcommand{\f62}{\frac{6}{2}}
\num\newcommand{\f63}{\frac{6}{3}}
\num\newcommand{\f64}{\frac{6}{4}}
\num\newcommand{\f65}{\frac{6}{5}}
\num\newcommand{\f66}{\frac{6}{6}}
\num\newcommand{\f67}{\frac{6}{7}}
\num\newcommand{\f68}{\frac{6}{8}}
\num\newcommand{\f69}{\frac{6}{9}}

\num\newcommand{\f72}{\frac{7}{2}}
\num\newcommand{\f73}{\frac{7}{3}}
\num\newcommand{\f74}{\frac{7}{4}}
\num\newcommand{\f75}{\frac{7}{5}}
\num\newcommand{\f76}{\frac{7}{6}}
\num\newcommand{\f77}{\frac{7}{7}}
\num\newcommand{\f78}{\frac{7}{8}}
\num\newcommand{\f79}{\frac{7}{9}}

\num\newcommand{\f82}{\frac{8}{2}}
\num\newcommand{\f83}{\frac{8}{3}}
\num\newcommand{\f84}{\frac{8}{4}}
\num\newcommand{\f85}{\frac{8}{5}}
\num\newcommand{\f86}{\frac{8}{6}}
\num\newcommand{\f87}{\frac{8}{7}}
\num\newcommand{\f88}{\frac{8}{8}}
\num\newcommand{\f89}{\frac{8}{9}}

\num\newcommand{\f92}{\frac{9}{2}}
\num\newcommand{\f93}{\frac{9}{3}}
\num\newcommand{\f94}{\frac{9}{4}}
\num\newcommand{\f95}{\frac{9}{5}}
\num\newcommand{\f96}{\frac{9}{6}}
\num\newcommand{\f97}{\frac{9}{7}}
\num\newcommand{\f98}{\frac{9}{8}}
\num\newcommand{\f99}{\frac{9}{9}}

% --------------------------------------------------
% Cylindrical and Spherical operators
% --------------------------------------------------
% Cylindrical coordinates {r,\phi,z}
\num\newcommand{\cdiv1}[1]{\frac{1}{r}\frac{\partial}{\partial r}(r#1)}
\num\newcommand{\cdiv2}[1]{\frac{1}{r}\frac{\partial}{\partial\phi}(#1)}
\num\newcommand{\cdiv3}[1]{\frac{\partial}{\partial z}(#1)}

%--------------------------------------------------
% matminux
%--------------------------------------------------
% https://tex.stackexchange.com/questions/75545/negative-sign-and-matrix-alignment
\newcommand*{\mm}{%
  \leavevmode
  \hphantom{0}%
  \llap{%
    \settowidth{\dimen0 }{$0$}%
    \resizebox{1.1\dimen0 }{\height}{$-$}%
  }%
}

